Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD

The study of QCD scattering amplitudes in the collinear regime provides crucial insight into the factorization properties of hadronic cross sections. In this paper, we present the first complete results for two-loop spacelike splitting amplitudes in full-color QCD, in all partonic channels and helicity configurations. We confirm the universality of a class of contributions already found in N=4 super Yang--Mills (sYM) theory, and identify previously unknown sources of collinear factorization-violating (CFV) effects. Consistent with recent observations in N=4 sYM, all CFV contributions cancel in color-summed squared amplitudes, implying the universality of single-parton collinear factorization for jet cross sections at third order in QCD.

==> anc/README.txt <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

The ancillary files contain the UV-renormalized spacelike splitting amplitudes
through two loops, including finite terms, in the 't Hooft--Veltman scheme.
They supply the scalar coefficients and spinor factors entering the paper's
exponential representation, expanded in alpha_s/(4 pi).

Contents
--------
Split.m             Spinor factors SplitA (called Split in the paper).
r_gg.m, r_qg.m,     One- and two-loop color-singlet coefficients r and
r_gq.m, r_qq.m      their two-loop finite remainders Deltar.
discontinuities.m   Discontinuities of rbar = mubar^(-n ep) r at n loops,
                    entering the color-dipole term.
R_12.m              Finite functions R1 and R2 multiplying the additional
                    two-loop color structures.
constants.m         Color factors, beta-function and anomalous-dimension
                    coefficients, collected in SUNconstants.
operators.m         Symbolic dipole, tripole and remainder operators,
                    with five-point collinear kinematic substitutions.

Conventions
-----------
The splitting is a((1+z) Q) -> A(Q) + b(z Q), with z > 0. Channel keys
refer to the collinear pair (a,b):

  gg : g -> g g       qg : q -> q g
  gq : g -> anti-q q  qq : q -> g q

hA and ha label incoming helicities; hb labels the outgoing helicity.
The string hab contains ha followed by hb. Parity flips all three signs;
scalar parity relations preserve the analytic-continuation prescription
and do not complex-conjugate the functions.

The scale variables are mu2 and s[a,b], and ep is the dimensional regulator.
The spacelike prescription is the one specified in the paper, w = -z-i0.
Spinor products are aa[a,b] = <ab> and bb[a,b] = [ab]. The gg configurations
(-;+-) and (+;-+) vanish at tree level; their supplied spinor factors
apply to loop amplitudes.

Using the files
---------------
Load constants.m, the required r_*.m files, discontinuities.m, R_12.m and
Split.m with Get. The interfaces are

  SplitA[channel][hA,hab]
  r[channel][hA,hab][n][z,ep]
  Deltar[channel][hA,hab][2][z]
  discrb[channel][hA,hab][n]
  R1[channel][hA,hab][z], R2[channel][hA,hab][z]

Use //. OneLoopDiscontinuity or //. TwoLoopDiscontinuity to evaluate
discrb, and //. SUNconstants to substitute the constants.
The one-loop PolyLog sums are truncated at the limits shown in each file;
the two-loop results are supplied through ep^0.

Operator conventions
--------------------
operators.m provides templates, so color objects and their action on a hard
amplitude must be supplied by the user. Map rr to the corresponding r,
and supply Id, TT, comm/Icomm, R[...][0] and Cop as in the paper.
R2operators covers all four channels, using their respective tree color
tensors R[channel][hA,hab][0]. Cop[channel] denotes C_ab.T1 from the paper;
it is needed only for gg and qg, since R2 vanishes for gq and qq.

Set hL to the paper's helicity sign (helicities interpreted as +/-1):
gg: hb, except (+;--) and (-;++), where it is -hb;
qg: hb; gq: -ha; qq: hA.
The spectator variables zz, zzb and outLegs must match the kinematics,
with outLegs set to {4,5} by convention. LogsZZB uses the paper's convention
s23 = -s z delta^2, with real y. The explicit i Pi terms fix the branches.


==> anc/R_12.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(* g-> g g *)
(*-------------------------------------------------------*)
R1["gg"]["+", "++"][z_] := (-((4 z (3 + 2 z))/(3 (1 + z)^2)) - (8 z Log[1 + z])/(3 (1 + z)^2) + 22/3 Log[1 + z]^2 + (4 z (12 + 21 z + 11 z^2) (-(Pi^2/6) + PolyLog[2, -z]))/(3 (1 + z)^3));
R2["gg"]["+", "++"][z_] := -((4 z/3) * (((3 + 3 z + 2 z^2)/(1 + z)^3) (Zeta[2] - PolyLog[2, -z]) + (3 + 5 z + 2 z^2)/(1 + z)^3 + 2 Log[1 + z]/(1 + z)^2 - Log[1 + z]^2/z));
R1["gg"]["-", "--"][z_] := R1["gg"]["+", "++"][z];
R2["gg"]["-", "--"][z_] := R2["gg"]["+", "++"][z];

R1["gg"]["+","--"][z_] := -8/3 (1 + 11 Zeta[2]);
R2["gg"]["+","--"][z_] := -8/3 (1 + 2 Zeta[2]);
R1["gg"]["-","++"][z_] := R1["gg"]["+", "--"][z];
R2["gg"]["-","++"][z_] := R2["gg"]["+", "--"][z];

R1["gg"]["+", "+-"][z_] := -(4/3 z (3 + 5 z) + 8/3 z (1 + z) Log[1 + z] - 22/3  Log[1 + z]^2 + 4/3 z (12 + 3 z + 2 z^2) (-(1/2) Log[1 + z]^2 - Zeta[2] - PolyLog[2, -z]));
R2["gg"]["+", "+-"][z_] := -(4/3 (z (3 + 5 z) + 2 z (1 + z) Log[1 + z] - Log[1 + z]^2 + z (3 + 3 z + 2 z^2) (-(1/2) Log[1 + z]^2 - Zeta[2] - PolyLog[2, -z])));
R1["gg"]["-", "-+"][z_] := R1["gg"]["+", "+-"][z];
R2["gg"]["-", "-+"][z_] := R2["gg"]["+", "+-"][z];

R1["gg"]["-", "+-"][z_] := -4 z^2;
R2["gg"]["-", "+-"][z_] := -4 z^2;
R1["gg"]["+", "-+"][z_] := R1["gg"]["-", "+-"][z];
R2["gg"]["+", "-+"][z_] := R2["gg"]["-", "+-"][z];

(* q-> q g *)
(*-------------------------------------------------------*)
R1["qg"]["-", "--"][z_]:= -6 z + Pi^2/3 z (4 + z) + 2 (1 - z) Log[1 + z] + (3 + 4 z + z^2) Log[1 + z]^2 -  8/3 Log[1 + z]^3 - (-2 z (4 + z) + 8 Log[1 + z]) PolyLog[2, -z] +  8 PolyLog[3, -z] + 8 PolyLog[3, z/(1 + z)];
R2["qg"]["-", "--"][z_]:= -6*z + (Pi^2*(-2*z + z^2))/3 + ((6 - 6*z)*Log[1 + z])/3 + ((-9 - 6*z + 3*z^2)*Log[1 + z]^2)/3 - (8*Log[1 + z]^3)/3 + (2*(-2 + z)*z - 8*Log[1 + z])*PolyLog[2, -z] + 8*PolyLog[3, -z] + 8*PolyLog[3, z/(1 + z)];
R1["qg"]["+", "++"][z_] := R1["qg"]["-", "--"][z];
R2["qg"]["+", "++"][z_] := R2["qg"]["-", "--"][z];

R1["qg"]["-", "-+"][z_]:=(-6*z)/(1 + z) + (2*Log[1 + z])/(1 + z) + 3*Log[1 + z]^2 - (2*z*(4 + 3*z)*(Pi^2/6 - PolyLog[2, -z]))/(1 + z)^2 - 8*(Log[1 + z]^3/3 + Log[1 + z]*PolyLog[2, -z] - PolyLog[3, -z] - PolyLog[3, z/(1 + z)]);
R2["qg"]["-", "-+"][z_]:=-6*Log[1 + z]^2 + (12*z*(Pi^2/6 - PolyLog[2, -z]))/(1 + z) - 2*((3*z)/(1 + z) - Log[1 + z]/(1 + z) - (3*Log[1 + z]^2)/2 + (z*(4 + 3*z)*(Pi^2/6 - PolyLog[2, -z]))/(1 + z)^2 + 4*(Log[1 + z]^3/3 + Log[1 + z]*PolyLog[2, -z] - PolyLog[3, -z] - PolyLog[3, z/(1 + z)]));
R1["qg"]["+", "+-"][z_] := R1["qg"]["-", "-+"][z];
R2["qg"]["+", "+-"][z_] := R2["qg"]["-", "-+"][z];

(* g-> qb q *)
(*-------------------------------------------------------*)
R1["gq"]["+", "+-"][z_]:= 6 Log[1 + z]^2 + 12 z (Zeta[2] + 1/2 Log[1 + z]^2 + PolyLog[2, -z]);
R2["gq"]["+", "+-"][z_]:= 0;
R1["gq"]["-", "-+"][z_]:= R1["gq"]["+", "+-"][z];
R2["gq"]["-", "-+"][z_]:= R2["gq"]["+", "+-"][z];

R1["gq"]["+", "--"][z_]:= -4*Pi^2;
R2["gq"]["+", "--"][z_]:= 0;
R1["gq"]["-", "++"][z_]:= R1["gq"]["+", "--"][z];
R2["gq"]["-", "++"][z_]:= R2["gq"]["+", "--"][z];

(* q-> g q *)
(*-------------------------------------------------------*)
R1["qq"]["+", "++"][z_]:= -4*Pi^2;
R2["qq"]["-", "--"][z_]:= 0;
R1["qq"]["-", "--"][z_]:= R1["qq"]["+", "++"][z];
R2["qq"]["+", "++"][z_]:= R2["qq"]["-", "--"][z];

R1["qq"]["-", "++"][z_]:= 6 Log[1 + z]^2 + 12 z/(1 + z) (-Zeta[2] + PolyLog[2, -z]);
R2["qq"]["-", "++"][z_]:= 0;
R1["qq"]["+", "--"][z_]:= R1["qq"]["-", "++"][z];
R2["qq"]["+", "--"][z_]:= R2["qq"]["-", "++"][z];


==> anc/Split.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(* 
  
  Sp[a((1+z)*Q) -> A(Q) b(z*Q)];

  NOTATION: 
    SplitA["ab"]["lA","lalb"] with 
    
    lA : helicity of A (incoming)
    la : helicity of a (incoming)
    lb : helicity of b (outgoing)

    Spinor products = aa[i,j] = <ij>, bb[i,j] = [ij]

   using SplitA instead of Split as in the paper to avoid conflicts
   with Mathematica built-in Split
*)

(* g-> gg *)
(*-------------------------------------------------------*)
SplitA["gg"]["+","++"] =  I/Sqrt[2] 1/aa[a,b] * (1+z)^2/Sqrt[z*(1+z)];
SplitA["gg"]["-","--"] = -I/Sqrt[2] 1/bb[a,b] * (1+z)^2/Sqrt[z*(1+z)];

SplitA["gg"]["+","--"] =  I/Sqrt[2] 1/aa[a,b] * z^2/Sqrt[z*(1+z)];
SplitA["gg"]["-","++"] = -I/Sqrt[2] 1/bb[a,b] * z^2/Sqrt[z*(1+z)];

SplitA["gg"]["+","+-"] =  I/Sqrt[2] 1/bb[a,b] * 1/Sqrt[z*(1+z)];
SplitA["gg"]["-","-+"] = -I/Sqrt[2] 1/aa[a,b] * 1/Sqrt[z*(1+z)];

SplitA["gg"]["+","-+"] =  ((I bb[a, b])/(Sqrt[2] Sqrt[z (1 + z)] aa[a, b]^2));
SplitA["gg"]["-","+-"] = -((I aa[a, b])/(Sqrt[2] Sqrt[z (1 + z)] bb[a, b]^2));

(* q-> qg *)
(*-------------------------------------------------------*)
SplitA["qg"]["-","--"] =  I*Sqrt[2] 1/bb[a,b] * 1/Sqrt[z];
SplitA["qg"]["+","++"] = -I*Sqrt[2] 1/aa[a,b] * 1/Sqrt[z];

SplitA["qg"]["-","-+"] =  I*Sqrt[2] (1+z)/Sqrt[z] 1/aa[a,b];
SplitA["qg"]["+","+-"] = -I*Sqrt[2] (1+z)/Sqrt[z] 1/bb[a,b];

(* g-> qbq *)
(*-------------------------------------------------------*)
SplitA["gq"]["+","+-"] = -I*Sqrt[2] 1/bb[a,b] * 1/Sqrt[1+z];
SplitA["gq"]["-","-+"] =  I*Sqrt[2] 1/aa[a,b] * 1/Sqrt[1+z];

SplitA["gq"]["+","--"] = -I*Sqrt[2] z/Sqrt[1+z] * 1/aa[a,b];
SplitA["gq"]["-","++"] =  I*Sqrt[2] z/Sqrt[1+z] * 1/bb[a,b];

(* q-> gq *)
(*-------------------------------------------------------*)
SplitA["qq"]["+","++"] = -I*Sqrt[2] z/aa[a,b];
SplitA["qq"]["-","--"] =  I*Sqrt[2] z/bb[a,b];

SplitA["qq"]["-","++"] =  I*Sqrt[2] (1+z)/bb[a,b];
SplitA["qq"]["+","--"] = -I*Sqrt[2] (1+z)/aa[a,b];


==> anc/constants.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

SUNconstants = {
    (*  Casimir *)
    CA -> Nc,
    CF -> (Nc^2-1)/(2*Nc),
    Tf -> 1/2,

    (* beta function *)
    b0 -> (11 CA)/3 - (4 Nf Tf)/3, 
    b1 -> (34 CA^2)/3 - (20 CA Nf Tf)/3 - 4 CF Nf Tf,

    (* cusp anomalous dimension *)
    gK[1] -> 4,
    gK[2] -> 8 (CA (67/18 - \[Pi]^2/6) - (10 Nf Tf)/9),

    (* collinear anomalous dimensions *)
    gG[1] -> -((11 CA)/3) + (4 Nf Tf)/3, 
    gG[2] -> 4 CF Nf Tf + CA Nf (256/27 - (2 \[Pi]^2)/9) Tf + CA^2 (-(692/27) + (11 \[Pi]^2)/18 + 2 Zeta[3]),
    gQ[1] -> -3 CF, 
    gQ[2] -> CF Nf (130/27 + (2 \[Pi]^2)/3) Tf + CF^2 (-(3/2) + 2 \[Pi]^2 - 24 Zeta[3]) + CA CF (-(961/54) - (11 \[Pi]^2)/6 + 26 Zeta[3]),

    (* --- *)
    Hgg -> b1 + (Pi^2/16)*b0*CA*gK[1] + gG[2],
    Hqg -> b1 + Pi^2/16 b0*CA gK[1] -1/4 * b0 * gK[2] - 1/4 * gG[1]*gK[2] + gG[2],
    Hqq -> b1 - gG[2] - 1/16 b0 CA Pi^2 gK[1] + 1/8 b0 CF Pi^2 gK[1] - 1/4 b0 gK[2] + 1/4 gG[1] gK[2] - 1/2 gK[2] gQ[1] + 2 gQ[2]
};


==> anc/discontinuities.m <==
(*
 
 NOTATION:
 
   discrb["ab"]["hA","hahb"][1]

   h  -> "ha","hahb", with ha helicity of a, h2 helicity of b, and hA of A; a, A incoming, b outgoing;

*)

c[ep] = Exp[ep EulerGamma] Gamma[1 + ep] Gamma[1 - ep]^2/(Gamma[1 - 2 ep]);
c[2*ep] = c[ep] /. ep->2*ep;

(* one-loop discontinuities *)
(*---------------------------------------------*)
OneLoopDiscontinuity = {
(* gg *)
(*-------------------------------------------------------*)
  discrb["gg"]["+","++"][1] ->  -2 Pi I c[ep]/ep Nc,
  discrb["gg"]["-","--"][1] ->  -2 Pi I c[ep]/ep Nc,
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gg"]["-","++"][1] ->  -2 Pi I c[ep]/ep Nc,
  discrb["gg"]["+","--"][1] ->  -2 Pi I c[ep]/ep Nc,
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gg"]["+","+-"][1] ->  -2 Pi I c[ep]/ep Nc,
  discrb["gg"]["-","-+"][1] ->  -2 Pi I c[ep]/ep Nc,
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gg"]["-","+-"][1] ->  0,
  discrb["gg"]["+","-+"][1] ->  0,
(* qg *)
(*-------------------------------------------------------*)
  discrb["qg"]["-","--"][1] -> -2 Pi I c[ep]/ep Nc,
  discrb["qg"]["+","++"][1] -> -2 Pi I c[ep]/ep Nc,
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["qg"]["-","-+"][1] -> -2 Pi I c[ep]/ep Nc,
  discrb["qg"]["+","+-"][1] -> -2 Pi I c[ep]/ep Nc,
(* gq *)
(*-------------------------------------------------------*)
  discrb["gq"]["+","+-"][1] -> 2 Pi I c[ep]/ep 1/Nc,
  discrb["gq"]["-","-+"][1] -> 2 Pi I c[ep]/ep 1/Nc,
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gq"]["+","--"][1] -> 2 Pi I c[ep]/ep 1/Nc,
  discrb["gq"]["-","++"][1] -> 2 Pi I c[ep]/ep 1/Nc,
(* qq *)
(*-------------------------------------------------------*)
  discrb["qq"]["+","++"][1] -> -2 Pi I c[ep]/ep Nc,
  discrb["qq"]["-","--"][1] -> -2 Pi I c[ep]/ep Nc,
  discrb["qq"]["-","++"][1] -> -2 Pi I c[ep]/ep Nc,
  discrb["qq"]["+","--"][1] -> -2 Pi I c[ep]/ep Nc
};

(* one-loop discontinuities *)
(*---------------------------------------------*)
TwoLoopDiscontinuity = {
(* gg *)
(*-------------------------------------------------------*)
  discrb["gg"]["+","++"][2] -> (2*I)*Pi*(((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2 + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep + 
  Nc*Nf*(-1/54*(-38 + 6*Pi^2 - 132*z + 9*Pi^2*z - 150*z^2 + 9*Pi^2*z^2 - 56*z^3)/(1 + z)^3 - Log[z]^2/3 + (2*z*Log[1 + z])/(3*(1 + z)^2) + (2*Log[z]*Log[1 + z])/3 - Log[1 + z]^2/3 + ((2*Log[z])/3 - (2*Log[1 + z])/3)*Log[-(mu2/s[a, b])] - Log[-(mu2/s[a, b])]^2/3 + 
    ((2 + 3*z + 3*z^2)*PolyLog[2, -z])/(3*(1 + z)^3)) + Nc^2*((-386 + 33*Pi^2 - 1176*z + 63*Pi^2*z - 1194*z^2 + 36*Pi^2*z^2 - 404*z^3)/(54*(1 + z)^3) + (11*Log[z]^2)/6 - (2*z*Log[1 + z])/(3*(1 + z)^2) - (11*Log[z]*Log[1 + z])/3 + (11*Log[1 + z]^2)/6 + ((-11*Log[z])/3 + (11*Log[1 + z])/3)*Log[-(mu2/s[a, b])] + 
    (11*Log[-(mu2/s[a, b])]^2)/6 - ((11 + 21*z + 12*z^2)*PolyLog[2, -z])/(3*(1 + z)^3) + Zeta[3])),
  discrb["gg"]["-","--"][2] -> discrb["gg"]["+","++"][2],
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gg"]["-","++"][2] -> (2*I)*Pi*(
    ((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2
    + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep
    + Nc^2*(-202/27 + (11/6)*(Log[z] - Log[1 + z] - Log[-(mu2/s[a, b])])^2 + Zeta[3])
    + Nc*Nf*(28/27 - (Log[z] - Log[1 + z] - Log[-(mu2/s[a, b])])^2/3)),
  discrb["gg"]["+","--"][2] ->  discrb["gg"]["-","++"][2],
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gg"]["+","+-"][2]-> (2*I)*Pi*(((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2 + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep + 
  Nc*Nf*(-1/3*Log[z]^2 + (2*Log[z]*Log[1 + z])/3 - Log[1 + z]^2/3 + ((2*Log[z])/3 - (2*Log[1 + z])/3)*Log[-(mu2/s[a, b])] - Log[-(mu2/s[a, b])]^2/3 + (19 - 3*Pi^2 - 9*z + 18*PolyLog[2, -z])/27) + 
  Nc^2*((11*Log[z]^2)/6 - (11*Log[z]*Log[1 + z])/3 + (11*Log[1 + z]^2)/6 + ((-11*Log[z])/3 + (11*Log[1 + z])/3)*Log[-(mu2/s[a, b])] + (11*Log[-(mu2/s[a, b])]^2)/6 + (-386 + 33*Pi^2 + 18*z - 198*PolyLog[2, -z] + 54*Zeta[3])/54)),
  discrb["gg"]["-","-+"][2] -> discrb["gg"]["+","+-"][2],
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["gg"]["-","+-"][2] -> (2*I)*Pi*(((Nc^2*z*(1 + z))/3 - (Nc*Nf*z*(1 + z))/3)/ep + Nc^2*((2*z*(7 + 4*z))/9 + (z*(1 + z)*Log[z])/3 - (z*(1 + z)*Log[1 + z])/3) + Nc*Nf*(-1/9*(z*(17 + 11*z)) - (z*(1 + z)*Log[z])/3 + (z*(1 + z)*Log[1 + z])/3)),
  discrb["gg"]["+","-+"][2] -> discrb["gg"]["-","+-"][2],

(* qg *)
(*-------------------------------------------------------*)
  discrb["qg"]["-","--"][2] -> (2*I)*Pi*(((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2 + ((6 + 2*z - z^2)*Log[1 + z]^2)/4 + Log[1 + z]^3/6 + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep + 
  Nc*Nf*(-1/3*Log[z]^2 - (2*Log[1 + z]^2)/3 + Log[z]*((2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3) - (2*Log[1 + z]*Log[-(mu2/s[a, b])])/3 - Log[-(mu2/s[a, b])]^2/3 + (19 - 3*Pi^2 - 18*PolyLog[2, -z])/27) + (Log[1 + z]*(-Pi^2 + 3*z + 6*PolyLog[2, -z]))/6 + 
  (-1/4*((-3 + z)*(1 + z)*Log[1 + z]^2) + (2*Log[1 + z]^3)/3 + (Log[1 + z]*(-1 + z + 4*PolyLog[2, -z]))/2 + (18*z + 2*Pi^2*z - Pi^2*z^2 + 12*z*PolyLog[2, -z] - 6*z^2*PolyLog[2, -z] - 24*PolyLog[3, -z] - 24*PolyLog[3, z/(1 + z)])/12)/Nc^2 + 
  (18*z + 2*Pi^2*z - Pi^2*z^2 + 36*PolyLog[2, -z] + 12*z*PolyLog[2, -z] - 6*z^2*PolyLog[2, -z] - 24*PolyLog[3, -z] + 24*PolyLog[3, z/(1 + z)])/12 + 
  Nc^2*((11*Log[z]^2)/6 + (35*Log[1 + z]^2)/12 - Log[1 + z]^3/2 + Log[z]*((-11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + (11*Log[-(mu2/s[a, b])]^2)/6 + Log[1 + z]*((11*Log[-(mu2/s[a, b])])/3 + (3 - Pi^2 - 6*PolyLog[2, -z])/6) + 
    (-386 + 33*Pi^2 + 36*PolyLog[2, -z] + 216*PolyLog[3, z/(1 + z)] + 54*Zeta[3])/54)),
  discrb["qg"]["+","++"][2] -> discrb["qg"]["-","--"][2],
  (*~~~~~~~~~~~~~~~~~~*)
  discrb["qg"]["-","-+"][2] -> (2*I)*Pi*(((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2 + (3*Log[1 + z]^2)/2 + Log[1 + z]^3/6 + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep + (Log[1 + z]*(-Pi^2 + 6*PolyLog[2, -z]))/6 + 
  Nc*Nf*(-1/3*Log[z]^2 - (2*Log[1 + z]^2)/3 + Log[z]*((2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3) - (2*Log[1 + z]*Log[-(mu2/s[a, b])])/3 - Log[-(mu2/s[a, b])]^2/3 - (-19 + 3*Pi^2 - 28*z + 3*Pi^2*z + 18*PolyLog[2, -z] + 18*z*PolyLog[2, -z])/(27*(1 + z))) + 
  (3*z + 6*PolyLog[2, -z] + 6*z*PolyLog[2, -z] - 4*PolyLog[3, -z] - 4*z*PolyLog[3, -z] + 4*PolyLog[3, z/(1 + z)] + 4*z*PolyLog[3, z/(1 + z)])/(2*(1 + z)) + 
  ((3*Log[1 + z]^2)/4 + (2*Log[1 + z]^3)/3 + (Log[1 + z]*(-1 + 4*PolyLog[2, -z] + 4*z*PolyLog[2, -z]))/(2*(1 + z)) - (-18*z + 2*Pi^2*z - 18*z^2 + 3*Pi^2*z^2 - 12*z*PolyLog[2, -z] - 18*z^2*PolyLog[2, -z] + 24*PolyLog[3, -z] + 48*z*PolyLog[3, -z] + 24*z^2*PolyLog[3, -z] + 24*PolyLog[3, z/(1 + z)] + 
      48*z*PolyLog[3, z/(1 + z)] + 24*z^2*PolyLog[3, z/(1 + z)])/(12*(1 + z)^2))/Nc^2 + Nc^2*((11*Log[z]^2)/6 + (35*Log[1 + z]^2)/12 - Log[1 + z]^3/2 + Log[z]*((-11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + (11*Log[-(mu2/s[a, b])]^2)/6 + 
    Log[1 + z]*((11*Log[-(mu2/s[a, b])])/3 - (-3 + Pi^2 + Pi^2*z + 6*PolyLog[2, -z] + 6*z*PolyLog[2, -z])/(6*(1 + z))) + (-772 + 66*Pi^2 - 1580*z + 96*Pi^2*z - 808*z^2 + 39*Pi^2*z^2 + 72*PolyLog[2, -z] + 360*z*PolyLog[2, -z] + 234*z^2*PolyLog[2, -z] + 432*PolyLog[3, z/(1 + z)] + 864*z*PolyLog[3, z/(1 + z)] + 
      432*z^2*PolyLog[3, z/(1 + z)] + 108*Zeta[3] + 216*z*Zeta[3] + 108*z^2*Zeta[3])/(108*(1 + z)^2))),
  discrb["qg"]["+","+-"][2] -> discrb["qg"]["-","-+"][2],

(* gq *)
(*-------------------------------------------------------*)
discrb["gq"]["+","+-"][2] -> (2*I)*Pi*((-11/6 + Nf/(3*Nc))/ep^2 - (11*Log[z]^2)/6 + ((-31 - 12*z - 3*z^2)*Log[1 + z]^2)/12 - Log[1 + z]^3/6 + Log[1 + z]*((3 - Pi^2 + 3*z)/6 - (11*Log[-(mu2/s[a, b])])/3) - (11*Log[-(mu2/s[a, b])]^2)/6 + Log[z]*((11*Log[1 + z])/3 + (11*Log[-(mu2/s[a, b])])/3) + 
  ((67 - 3*Pi^2)/18 - (11*Log[z])/3 + (11*Log[1 + z])/3 + (Nf*(-5/9 + (2*Log[z])/3 - (2*Log[1 + z])/3 - (2*Log[-(mu2/s[a, b])])/3))/Nc + (11*Log[-(mu2/s[a, b])])/3)/ep + 
  (Nf*(-28/27 + Log[z]^2/3 + Log[1 + z]^2/3 + Log[z]*((-2*Log[1 + z])/3 - (2*Log[-(mu2/s[a, b])])/3) + (2*Log[1 + z]*Log[-(mu2/s[a, b])])/3 + Log[-(mu2/s[a, b])]^2/3))/Nc + 
  (((3 - Pi^2 + 3*z)*Log[1 + z])/6 - ((1 + z)*(3 + z)*Log[1 + z]^2)/4 - Log[1 + z]^3/6 + (3*Pi^2 + 18*z - 4*Pi^2*z - Pi^2*z^2 - 18*PolyLog[2, -z] - 24*z*PolyLog[2, -z] - 6*z^2*PolyLog[2, -z] - 12*PolyLog[3, -z] + 12*PolyLog[3, z/(1 + z)] - 36*Zeta[3])/12)/Nc^2 + 
  (808 - 27*Pi^2 + 162*z - 36*Pi^2*z - 9*Pi^2*z^2 + 162*PolyLog[2, -z] - 216*z*PolyLog[2, -z] - 54*z^2*PolyLog[2, -z] - 108*PolyLog[3, -z] + 108*PolyLog[3, z/(1 + z)] - 432*Zeta[3])/108),
discrb["gq"]["-","-+"][2] -> discrb["gq"]["+","+-"][2],
(*~~~~~~~~~~~~~~~~~~*)
discrb["gq"]["+","--"][2] -> (2*I)*Pi*((-11/6 + Nf/(3*Nc))/ep^2 - (11*Log[z]^2)/6 - (11*Log[1 + z]^2)/6 - Log[1 + z]^3/6 + Log[1 + z]*(-1/6*Pi^2 - (11*Log[-(mu2/s[a, b])])/3) - (11*Log[-(mu2/s[a, b])]^2)/6 + Log[z]*((11*Log[1 + z])/3 + (11*Log[-(mu2/s[a, b])])/3) + 
  ((67 - 3*Pi^2)/18 - (11*Log[z])/3 + (11*Log[1 + z])/3 + (Nf*(-5/9 + (2*Log[z])/3 - (2*Log[1 + z])/3 - (2*Log[-(mu2/s[a, b])])/3))/Nc + (11*Log[-(mu2/s[a, b])])/3)/ep + 
  (Nf*(-28/27 + Log[z]^2/3 + Log[1 + z]^2/3 + Log[z]*((-2*Log[1 + z])/3 - (2*Log[-(mu2/s[a, b])])/3) + (2*Log[1 + z]*Log[-(mu2/s[a, b])])/3 + Log[-(mu2/s[a, b])]^2/3))/Nc + (-1/6*(Pi^2*Log[1 + z]) - Log[1 + z]^3/6 + (-3 + Pi^2 - 2*PolyLog[3, -z] + 2*PolyLog[3, z/(1 + z)] - 6*Zeta[3])/2)/Nc^2 + 
  (323 + 27*Pi^2 - 54*PolyLog[3, -z] + 54*PolyLog[3, z/(1 + z)] - 216*Zeta[3])/54),
discrb["gq"]["-","++"][2] -> discrb["gq"]["+","--"][2],

(* qq *)
(*-------------------------------------------------------*)
discrb["qq"]["+","++"][2] -> (2*I)*Pi*(((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2 - (Pi^2*(3 + 2*z))/(12*(1 + z)^2) + Log[1 + z]^3/3 + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep + 
  Nc*Nf*(28/27 - Log[z]^2/3 - Log[1 + z]^2/3 + Log[z]*((2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3) - (2*Log[1 + z]*Log[-(mu2/s[a, b])])/3 - Log[-(mu2/s[a, b])]^2/3) + ((3 + 2*z)*PolyLog[2, -z])/(2*(1 + z)^2) + Log[1 + z]*(-1/2*1/(1 + z) + PolyLog[2, -z]) - PolyLog[3, -z] - 3*PolyLog[3, z/(1 + z)] + 
  3*Zeta[3] + Nc^2*((-808 + 27*Pi^2 - 1616*z + 36*Pi^2*z - 808*z^2)/(108*(1 + z)^2) + (11*Log[z]^2)/6 + (11*Log[1 + z]^2)/6 + Log[1 + z]^3/3 + Log[z]*((-11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + (11*Log[-(mu2/s[a, b])]^2)/6 - ((3 + 4*z)*PolyLog[2, -z])/(2*(1 + z)^2) + 
    Log[1 + z]*(-1/2*1/(1 + z) + (11*Log[-(mu2/s[a, b])])/3 + PolyLog[2, -z]) - PolyLog[3, -z] - 3*PolyLog[3, z/(1 + z)] + 4*Zeta[3])) - I Pi ((((3 + 2 z) - Nc^2 (3 + 4 z))/(1 + z)^2) (PolyLog[2, -z] - Zeta[2]) - (1 + Nc^2) Log[1 + z]/(1 + z)),
discrb["qq"]["-","--"][2] -> discrb["qq"]["+","++"][2],

discrb["qq"]["-","++"][2] -> (2*I)*Pi*(((11*Nc^2)/6 - (Nc*Nf)/3)/ep^2 - (Pi^2*(3 + 2*z))/(12*(1 + z)^2) + Log[1 + z]^3/3 + (Nc^2*((-67 + 3*Pi^2)/18 + (11*Log[z])/3 - (11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + Nc*Nf*(5/9 - (2*Log[z])/3 + (2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3))/ep + 
  Nc*Nf*(28/27 - Log[z]^2/3 - Log[1 + z]^2/3 + Log[z]*((2*Log[1 + z])/3 + (2*Log[-(mu2/s[a, b])])/3) - (2*Log[1 + z]*Log[-(mu2/s[a, b])])/3 - Log[-(mu2/s[a, b])]^2/3) + ((3 + 2*z)*PolyLog[2, -z])/(2*(1 + z)^2) + Log[1 + z]*(-1/2*1/(1 + z) + PolyLog[2, -z]) - PolyLog[3, -z] - 3*PolyLog[3, z/(1 + z)] + 
  3*Zeta[3] + Nc^2*((-808 + 27*Pi^2 - 1616*z + 36*Pi^2*z - 808*z^2)/(108*(1 + z)^2) + (11*Log[z]^2)/6 + (11*Log[1 + z]^2)/6 + Log[1 + z]^3/3 + Log[z]*((-11*Log[1 + z])/3 - (11*Log[-(mu2/s[a, b])])/3) + (11*Log[-(mu2/s[a, b])]^2)/6 - ((3 + 4*z)*PolyLog[2, -z])/(2*(1 + z)^2) + 
    Log[1 + z]*(-1/2*1/(1 + z) + (11*Log[-(mu2/s[a, b])])/3 + PolyLog[2, -z]) - PolyLog[3, -z] - 3*PolyLog[3, z/(1 + z)] + 4*Zeta[3])),
discrb["qq"]["+","--"][2] -> discrb["qq"]["-","++"][2]
};


==> anc/operators.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(* useful definitions of color operators *)

comm[i_, j_, k_] := comm[TT[i, j], TT[i, k]];

DipoleOperators = {GG[ch_][hA_, hab_][n_] :> rr[ch][hA,hab][n] * Id + If[ch == "gq", -2 Nc, 2/Nc] * mubar^(n*ep) * TT[1,3] * discrb[ch][hA,hab][n]};

outLegs = {4,5};
mubar = (mu2 (1 + z))/(-z s[a, b]);

TripoleOperator = {
    \[CapitalDelta][ch_][hA_, hahb_][2] :> (2*Pi*I) * mubar^(2*ep) * Sum[
        comm[3, 1, i] * ((2/ep^2 - 2*Zeta[2])*(Log[abs[zz[i]]^2] + 2 I Pi) + 8*Zeta[3] + hL * 2/3 * (Log[zz[i]/zzb[i]]^2 + 4 \[Pi]^2) * Log[zz[i]/zzb[i]]) ,
     {i,outLegs}]
};

R2operators = {
    R[ch_][hA_, hahb_][2][x_] :> 2*Pi*I*(R1[ch][hA,hahb][z] * Icomm[3,1,2] * R[ch][hA, hahb][0][x] + R2[ch][hA,hahb][z] * Cop[ch][x])
};

(* Leading-power kinematics in the paper's convention: s23 = -s z \[Delta]^2. *)
LogsZZB = {
    Log[zz[4]/zzb[4]] -> (-I)*Pi + 2*Log[(1 - I*y)/(1 + I*y)],
    Log[zz[5]/zzb[5]] -> I*Pi + 2*Log[(1 - I*y)/(1 + I*y)],
    Log[abs[zz[4]]^2] -> -Log[1 - x] + Log[x] - Log[1 + z] + 2*Log[\[Delta]],
    Log[abs[zz[5]]^2] -> Log[1 - x] - Log[x] - Log[1 + z] + 2*Log[\[Delta]]
};


==> anc/r_gg.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(*
  NOTATION:

  r["gg"]["lA","lalb"][n_] with
    
  lA : helicity of g (incoming)
  la : helicity of g (incoming)
  lb : helicity of g (outgoing)
  n  : loop order (1,2);

*)

c[ep] = Exp[ep EulerGamma] Gamma[1 + ep] Gamma[1 - ep]^2/(Gamma[1 - 2 ep]);
c[2*ep] = c[ep] /. ep->2*ep;

(* one loop  *)
(*---------------------------------------------*)
r["gg"]["+","++"][1][z_,ep_] := c[ep] (mu2/(-s[a, b]))^ep * (Nc/ep^2) * (-Exp[-I Pi ep] z^ep (1 + z)^(-ep) Gamma[1 - ep] Gamma[1 + ep] + 2 Sum[ep^(2 n - 1) PolyLog[2 n - 1, (1 + z)/z], {n, 1, 12}]) - b0/(2 ep);
r["gg"]["-","--"][1][z_,ep_] := r["gg"]["+","++"][1][z,ep];

r["gg"]["-","++"][1][z_,ep_] := r["gg"]["+","++"][1][z,ep];
r["gg"]["+","--"][1][z_,ep_] := r["gg"]["-","++"][1][z,ep];

r["gg"]["+","+-"][1][z_,ep_] := ( c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 (-Gamma[1 - ep] Gamma[1 + ep] E^(-I ep \[Pi]) z^ep (1 + z)^-ep + 2 Sum[ep^(2 m - 1) PolyLog[2 m - 1, (1 + z)/z], {m, 1, 12}]) - (2 z (1 + z))/((1 - 2 ep) (2 - 2 ep) (3 - 2 ep)) (Nc (1 - ep) - Nf)) - b0/(2 ep));
r["gg"]["-","-+"][1][z_,ep_] := r["gg"]["+","+-"][1][z,ep];

r["gg"]["-","+-"][1][z_,ep_] := c[ep] (mu2/-s[a, b])^ep ((-2 (Nc (1 - ep) - Nf) z (1 + z))/((1 - 2 ep) (2 - 2 ep) (3 - 2 ep)));
r["gg"]["+","-+"][1][z_,ep_] := r["gg"]["-","+-"][1][z,ep];

(* two loops *)
(*---------------------------------------------*)
r["gg"]["+","++"][2][z_,ep_] := Deltar["gg"]["+","++"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hgg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["gg"]["+", "++"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["gg"]["+", "++"][1][z, 2*ep]))/c[2*ep]);
r["gg"]["-","--"][2][z_,ep_] := r["gg"]["+","++"][2][z,ep];

r["gg"]["-","++"][2][z_,ep_] := Deltar["gg"]["-","++"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hgg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["gg"]["-", "++"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["gg"]["-", "++"][1][z, 2*ep]))/c[2*ep]);
r["gg"]["+","--"][2][z_,ep_] := r["gg"]["-","++"][2][z,ep];

r["gg"]["+","+-"][2][z_,ep_] := Deltar["gg"]["+","+-"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hgg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["gg"]["+", "+-"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["gg"]["+", "+-"][1][z, 2*ep]))/c[2*ep]);
r["gg"]["-","-+"][2][z_,ep_] := r["gg"]["+","+-"][2][z,ep];

r["gg"]["-","+-"][2][z_,ep_] := -(1/2) r["gg"]["-", "+-"][1][z,ep]^2 - (c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 z^-ep Exp[+I \[Pi] ep] (1 + z)^-ep - b0/ep) + 3/2 b0/ep) r["gg"]["-", "+-"][1][z, ep] +  Deltar["gg"]["-", "+-"][2][z];
r["gg"]["+","-+"][2][z_,ep_] := r["gg"]["-","+-"][2][z,ep];

(* two-loop finite remainders *)
(*---------------------------------------------*)
Deltar["gg"]["+","++"][2][z_] := (Nc^2*(-523/108 + (5*Pi^2)/36 - (11*Pi^4)/720 - (3*((-I)*Pi + Log[z]))/2 - (3*Log[1 + z])/2) + Nc*(Nc - Nf)*(-1/3*((-I)*Pi + Log[z])/(1 + z) + (2*z*((-I)*Pi + Log[z])*Log[1 + z])/(3*(1 + z)^2) + (2*z*(Pi^2/6 + PolyLog[2, -z]))/(3*(1 + z)^2) + 
   (2*(1 - z)*z*((((-I)*Pi + Log[z])*(Pi^2/6 - PolyLog[2, -z]))/2 + PolyLog[3, -z] - Zeta[3]))/(3*(1 + z)^3)) + (b0*Nc*z*(((-I)*Pi + Log[z])*(Pi^2/6 - PolyLog[2, -z]) + 2*PolyLog[3, -z] - 2*Zeta[3]))/(1 + z) + 
 b0*Nc*(-65/108 + (25*Pi^2)/144 + ((-I)*Pi + Log[z])/2 + Log[1 + z]/2 + (Pi^2*Log[1 + z])/6 + ((-I)*Pi + Log[z])*PolyLog[2, -z] - 2*PolyLog[3, -z] + (55*Zeta[3])/12));
Deltar["gg"]["-","--"][2][z_] := Deltar["gg"]["+","++"][2][z];

Deltar["gg"]["-","++"][2][z_] := (
 Nc^2*(-523/108 + 5*Pi^2/36 - 11*Pi^4/720 - 3*(Log[z] + Log[1 + z] - I*Pi)/2)
 + b0*Nc*(-65/108 + 25*Pi^2/144 + 31*Zeta[3]/12 + (1/2 + Pi^2/6)*(Log[z] + Log[1 + z] - I*Pi))
 + (2*b0*Nc/z)*(Pi^2*Log[1 + z]/6 + Log[1 + z]^3/6 + Log[1 + z]*PolyLog[2, -z]/2 - PolyLog[3, -z] - PolyLog[3, z/(1 + z)])
 + Nc*(Nc - Nf)*(2*(1 + z)*(PolyLog[2, -z] - Pi^2/3)/(3*z^2) + Log[1 + z]/(3*z))
 + (2*Nc*(Nc - Nf)*(1 + z)*(2 + z)/(3*z^3))*(Pi^2*Log[1 + z]/6 + Log[1 + z]^3/6 + Log[1 + z]*PolyLog[2, -z]/2 - PolyLog[3, -z] - PolyLog[3, z/(1 + z)])
);
Deltar["gg"]["+","--"][2][z_] := Deltar["gg"]["-","++"][2][z];

Deltar["gg"]["+","+-"][2][z_] := (Nc^2*(-523/108 + (5*Pi^2)/36 - (11*Pi^4)/720) - ((Nc - Nf)^2*z^2*(1 + z)^2)/18 - 
 z*(1 + z)*((47*Nc^2)/27 - Nf/(2*Nc) - (23*Nc*Nf)/54 - (22*Nf^2)/27 + (Nc*(Nc - Nf)*(Pi^2/3 + ((-I)*Pi + Log[z])/(1 + z) - Log[1 + z]/z))/3) + 
 b0*Nc*(-65/108 + (25*Pi^2)/144 - (Pi^2*Log[1 + z])/3 + ((-I)*Pi + Log[z])*Log[1 + z]^2 - Log[1 + z]^3/3 + 
   Log[1 + z]*(Pi^2/6 - ((-I)*Pi + Log[z])*Log[1 + z] - PolyLog[2, -z]) + ((-I)*Pi + Log[z])*PolyLog[2, -z] + 2*PolyLog[3, z/(1 + z)] + (55*Zeta[3])/12));
Deltar["gg"]["-","-+"][2][z_] := Deltar["gg"]["+","+-"][2][z];

Deltar["gg"]["-","+-"][2][z_] := 4*Nc*(Nc - Nf)*(-1/6*(z*((-I)*Pi + Log[z] - Log[1 + z])) + Log[1 + z]/6) + 4*z*(1 + z)*(Nf/(8*Nc) - (5*Nf^2)/54 + Nc^2*(-101/54 + Pi^2/72 - (((-I)*Pi + Log[z])*Log[1 + z])/6) + Nc*Nf*(451/216 - Pi^2/72 + (((-I)*Pi + Log[z])*Log[1 + z])/6));
Deltar["gg"]["+","-+"][2][z_] := Deltar["gg"]["-","+-"][2][z];


==> anc/r_gq.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(*
  NOTATION:

  r["gq"]["lA","lalb"][n_] with
    
  lA : helicity of qb (incoming)
  la : helicity of g  (incoming)
  lb : helicity of q  (outgoing)
  n  : loop order (1,2);

*)

c[ep] = Exp[ep EulerGamma] Gamma[1 + ep] Gamma[1 - ep]^2/(Gamma[1 - 2 ep]);
c[2*ep] = c[ep] /. ep->2*ep;

(* one loop  *)
(*---------------------------------------------*)
r["gq"]["+","+-"][1][z_,ep_] := -c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 (1 - Sum[ep^m (PolyLog[m, z/(1 + z)] - 1/Nc^2 PolyLog[m, (1 + z)/z]), {m, 1, 20}]) - ((Nc^2 + 1)/Nc) (1 + z)/(2 (1 - 2 ep))) - b0/(2 ep);
r["gq"]["-","-+"][1][z_,ep_] := r["gq"]["+","+-"][1][z,ep];

r["gq"]["+","--"][1][z_,ep_] := -c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 (1 - Sum[ep^m (PolyLog[m, z/(1 + z)] - 1/Nc^2 PolyLog[m, (1 + z)/z]), {m, 1, 20}])) - b0/(2 ep);
r["gq"]["-","++"][1][z_,ep_] := r["gq"]["+","--"][1][z,ep];

(* two loops  *)
(*---------------------------------------------*)
r["gq"]["+","+-"][2][z_,ep_] := Deltar["gq"]["+","+-"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hqg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["gq"]["+", "+-"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["gq"]["+", "+-"][1][z, 2*ep]))/c[2*ep]);
r["gq"]["-","-+"][2][z_,ep_] := r["gq"]["+","+-"][2][z,ep];

r["gq"]["+","--"][2][z_,ep_] := Deltar["gq"]["+","--"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hqg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["gq"]["+", "--"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["gq"]["+", "--"][1][z, 2*ep]))/c[2*ep]);
r["gq"]["-","++"][2][z_,ep_] := r["gq"]["+","--"][2][z,ep];

(* two-loop finite remainders *)
(*---------------------------------------------*)
Deltar["gq"]["+","+-"][2][z_] := (-7*Pi^4)/360 - (I/72)*Pi^3*(29 + 24*z + 6*z^2) + (Nf*(((-28*I)/27)*Pi + (I/36)*Pi^3 + (1 + z)/6 + (28/27 - Pi^2/36)*Log[z]))/Nc + (-1/3*Pi^2 - (I/4)*Pi*(3 + 4*z + z^2))*Log[1 + z]^2 + ((-1/6*I)*Pi + (1 - 4*z - z^2)/4)*Log[1 + z]^3 + Log[1 + z]^4/6 + Pi^2*((1 + z)/4 - PolyLog[2, -z]/3) + 
 (-1 - z)*PolyLog[2, -z] - PolyLog[2, -z]^2/2 + 3*PolyLog[3, -z] + (3*(-1 + 4*z + z^2)*PolyLog[3, z/(1 + z)])/2 - 15*PolyLog[4, -z] - 12*PolyLog[4, z/(1 + z)] + (1 - 2*z - 3*z^2 + 96*PolyLog[2, 2, -z])/12 + 
 Log[1 + z]*((-1/6*I)*Pi^3 + (3*(1 + z))/2 + (I/2)*Pi*(1 + z) + (Pi^2*(3 - 4*z - z^2))/12 + ((3 - 4*z - z^2)*PolyLog[2, -z])/2 + 6*PolyLog[3, -z] - 4*PolyLog[3, z/(1 + z)] - 6*Zeta[3]) + 
 Nc*Nf*(-35/81 - ((19*I)/27)*Pi - (25*Pi^2)/216 + ((5*I)/36)*Pi^3 - (5*z)/6 + (19/27 - (5*Pi^2)/36)*Log[z] - (2*Log[1 + z]^3)/9 + Log[1 + z]*(-1/9*Pi^2 - (2*PolyLog[2, -z])/3) + (2*PolyLog[3, -z])/3 + (4*PolyLog[3, z/(1 + z)])/3 - (67*Zeta[3])/18) + 
 Pi*((I/54)*(404 + 81*z) - (I/2)*(-3 + 4*z + z^2)*PolyLog[2, -z] - I*PolyLog[3, -z] + I*PolyLog[3, z/(1 + z)] - (4*I)*Zeta[3]) - (3*(5 + 4*z + z^2)*Zeta[3])/2 + 
 Log[z]*(-202/27 - (3*z)/2 + (Pi^2*(29 + 24*z + 6*z^2))/72 + (Pi^2/6 + (-1 - z)/2)*Log[1 + z] + ((3 + 4*z + z^2)*Log[1 + z]^2)/4 + Log[1 + z]^3/6 + ((-3 + 4*z + z^2)*PolyLog[2, -z])/2 + PolyLog[3, -z] - PolyLog[3, z/(1 + z)] + 4*Zeta[3]) + 
 Nc^2*(((-55*I)/72)*Pi^3 - (11*Pi^4)/240 + (-4028 + 459*z - 81*z^2)/648 - (Pi^2*Log[1 + z]^2)/3 + (2*Log[1 + z]^3)/9 + Log[1 + z]^4/6 + Pi^2*(371/432 + z/6 - (2*PolyLog[2, -z])/3) + PolyLog[2, -z]/2 + PolyLog[2, -z]^2/2 + (5*PolyLog[3, -z])/6 - (4*PolyLog[3, z/(1 + z)])/3 - 11*PolyLog[4, -z] - 
   12*PolyLog[4, z/(1 + z)] + 6*PolyLog[2, 2, -z] + Log[1 + z]*(Pi^2/9 + (2*PolyLog[2, -z])/3 + 6*PolyLog[3, -z] - 4*PolyLog[3, z/(1 + z)] - 6*Zeta[3]) + Pi*((193*I)/27 - I*Zeta[3]) + (575*Zeta[3])/36 + Log[z]*(-193/27 + (55*Pi^2)/72 + Zeta[3])) + 
 (Pi^4/90 - (I/12)*Pi^3*(-3 + 4*z + z^2) - (I/4)*Pi*(3 + 4*z + z^2)*Log[1 + z]^2 + ((-1/6*I)*Pi + (-3 - 4*z - z^2)/4)*Log[1 + z]^3 + Pi^2*((2 + z)/12 + PolyLog[2, -z]/3) + (-3/2 - z)*PolyLog[2, -z] - PolyLog[2, -z]^2 + 
   Log[1 + z]*((-1/6*I)*Pi^3 + (3*(1 + z))/2 + (I/2)*Pi*(1 + z) + (Pi^2*(-3 - 4*z - z^2))/12 + ((-3 - 4*z - z^2)*PolyLog[2, -z])/2) + (3*PolyLog[3, -z])/2 + (3*(3 + 4*z + z^2)*PolyLog[3, z/(1 + z)])/2 - 4*PolyLog[4, -z] + (2 + z - z^2 + 16*PolyLog[2, 2, -z])/8 + 
   Pi*(((3*I)/2)*z - (I/2)*(3 + 4*z + z^2)*PolyLog[2, -z] - I*PolyLog[3, -z] + I*PolyLog[3, z/(1 + z)] - (3*I)*Zeta[3]) - (3*(2 + z)^2*Zeta[3])/2 + Log[z]*((-3*z)/2 + (Pi^2*(-3 + 4*z + z^2))/12 + (Pi^2/6 + (-1 - z)/2)*Log[1 + z] + ((3 + 4*z + z^2)*Log[1 + z]^2)/4 + Log[1 + z]^3/6 + 
     ((3 + 4*z + z^2)*PolyLog[2, -z])/2 + PolyLog[3, -z] - PolyLog[3, z/(1 + z)] + 3*Zeta[3]))/Nc^2;
Deltar["gq"]["-","-+"][2][z_] := Deltar["gq"]["+","+-"][2][z];

Deltar["gq"]["+","--"][2][z_] := ((25*I)/72)*Pi^3 - (7*Pi^4)/360 + (Nf*(((-28*I)/27)*Pi + (I/36)*Pi^3 + (28/27 - Pi^2/36)*Log[z]))/Nc - (Pi^2*Log[1 + z]^2)/3 + (1 - (I/6)*Pi)*Log[1 + z]^3 + Log[1 + z]^4/6 - (Pi^2*PolyLog[2, -z])/3 - PolyLog[2, -z]^2/2 - 3*PolyLog[3, -z] - 6*PolyLog[3, z/(1 + z)] - 15*PolyLog[4, -z] - 
 12*PolyLog[4, z/(1 + z)] + 8*PolyLog[2, 2, -z] + Log[1 + z]*(Pi^2/2 - (I/6)*Pi^3 - (3*(1 + z))/(2*z) + 3*PolyLog[2, -z] + 6*PolyLog[3, -z] - 4*PolyLog[3, z/(1 + z)] - 6*Zeta[3]) + 
 Nc*Nf*(65/162 - ((19*I)/27)*Pi - (25*Pi^2)/216 + ((5*I)/36)*Pi^3 + (19/27 - (5*Pi^2)/36)*Log[z] - (2*Log[1 + z]^3)/9 + Log[1 + z]*(-1/9*Pi^2 - (1 + z)/(3*z) - (2*PolyLog[2, -z])/3) + (2*PolyLog[3, -z])/3 + (4*PolyLog[3, z/(1 + z)])/3 - (67*Zeta[3])/18) + 
 Pi*((323*I)/54 - I*PolyLog[3, -z] + I*PolyLog[3, z/(1 + z)] - (4*I)*Zeta[3]) + 3*Zeta[3] + Log[z]*(-323/54 - (25*Pi^2)/72 + (Pi^2*Log[1 + z])/6 + Log[1 + z]^3/6 + PolyLog[3, -z] - PolyLog[3, z/(1 + z)] + 4*Zeta[3]) + 
 Nc^2*(-571/81 - ((55*I)/72)*Pi^3 - (11*Pi^4)/240 - (Pi^2*Log[1 + z]^2)/3 + ((-3 + 6*z + 13*z^2)*Log[1 + z]^3)/(18*z^2) + Log[1 + z]^4/6 + Pi^2*(371/432 + 1/(6*z) - (2*PolyLog[2, -z])/3) - PolyLog[2, -z]/(2*z) + PolyLog[2, -z]^2/2 + (-13/6 + z^(-2) - 2/z)*PolyLog[3, -z] + 
   (-13/3 + z^(-2) - 2/z)*PolyLog[3, z/(1 + z)] - 11*PolyLog[4, -z] - 12*PolyLog[4, z/(1 + z)] + 6*PolyLog[2, 2, -z] + Log[1 + z]*((1 + z)/(3*z) + Pi^2*(11/18 + (-1 + 2*z)/(6*z^2)) + (13/6 - 1/(2*z^2) + z^(-1))*PolyLog[2, -z] + 6*PolyLog[3, -z] - 4*PolyLog[3, z/(1 + z)] - 6*Zeta[3]) + 
   Pi*((193*I)/27 - I*Zeta[3]) + (575*Zeta[3])/36 + Log[z]*(-193/27 + (55*Pi^2)/72 + Zeta[3])) + ((I/2)*Pi^3 + Pi^4/90 + ((-1/6*I)*Pi + (1 + 4*z + 3*z^2)/(6*z^2))*Log[1 + z]^3 + Pi^2*(-1/12*(2 + z)/z + PolyLog[2, -z]/3) + PolyLog[2, -z]/(2*z) - PolyLog[2, -z]^2 + 
   Log[1 + z]*((-1/6*I)*Pi^3 - (3*(1 + z))/(2*z) + (Pi^2*(1 + 4*z + 3*z^2))/(6*z^2) + ((3 + z^(-2) + 4/z)*PolyLog[2, -z])/2) - ((2 + 8*z + 3*z^2)*PolyLog[3, -z])/(2*z^2) - ((1 + 4*z + 3*z^2)*PolyLog[3, z/(1 + z)])/z^2 - 4*PolyLog[4, -z] + 2*PolyLog[2, 2, -z] + 
   Pi*((-3*I)/2 - I*PolyLog[3, -z] + I*PolyLog[3, z/(1 + z)] - (3*I)*Zeta[3]) - (3*Zeta[3])/2 + Log[z]*(3/2 - Pi^2/2 + (Pi^2*Log[1 + z])/6 + Log[1 + z]^3/6 + PolyLog[3, -z] - PolyLog[3, z/(1 + z)] + 3*Zeta[3]))/Nc^2;
Deltar["gq"]["-","++"][2][z_] := Deltar["gq"]["+","--"][2][z];


==> anc/r_qg.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(*
  NOTATION:

  r["qg"]["lA","lalb"][n_] with

  lA : helicity of q (incoming)
  la : helicity of q (incoming)
  lb : helicity of g (outgoing)
  n  : loop order (1,2);

*)

c[ep] = Exp[ep EulerGamma] Gamma[1 + ep] Gamma[1 - ep]^2/(Gamma[1 - 2 ep]);
c[2*ep] = c[ep] /. ep->2*ep;

(* one loop  *)
(*---------------------------------------------*)
r["qg"]["-","--"][1][z_,ep_] := (-c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 (1 - Sum[ep^m (PolyLog[m, (1 + z)/z] - 1/Nc^2 PolyLog[m, z/(1 + z)]), {m, 1, 20}]) + ((Nc^2 + 1)/Nc) z/(2 (1 - 2 ep)))) - b0/(2 ep);
r["qg"]["+","++"][1][z_,ep_] := r["qg"]["-","--"][1][z,ep];

r["qg"]["-","-+"][1][z_,ep_] := -c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 (1 - Sum[ep^m (PolyLog[m, (1 + z)/z] - 1/Nc^2 PolyLog[m, z/(1 + z)]), {m, 1, 20}])) - b0/(2 ep);
r["qg"]["+","+-"][1][z_,ep_] := r["qg"]["-","-+"][1][z,ep];

(* two loops  *)
(*---------------------------------------------*)
r["qg"]["-","--"][2][z_,ep_] := Deltar["qg"]["-","--"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hqg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["qg"]["-", "--"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["qg"]["-", "--"][1][z, 2*ep]))/c[2*ep]);
r["qg"]["+","++"][2][z_,ep_] := r["qg"]["-","--"][2][z,ep];

r["qg"]["-","-+"][2][z_,ep_] := Deltar["qg"]["-","-+"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hqg*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["qg"]["-", "-+"][1][z, ep])/ep + 
 (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["qg"]["-", "-+"][1][z, 2*ep]))/c[2*ep]);
r["qg"]["+","+-"][2][z_,ep_] := r["qg"]["-","-+"][2][z,ep];

(* two-loop finite remainders *)
(*---------------------------------------------*)
Deltar["qg"]["-","--"][2][z_] := (Pi*(Pi - (3*I)*(-6 - 2*z + z^2))*Log[1 + z]^2)/12 + ((18 + (2*I)*Pi + 6*z - 3*z^2)*Log[1 + z]^3)/12 + (5*Log[1 + z]^4)/24 + (Nf*(-1/6*z + (28/27 - Pi^2/36)*Log[1 + z]))/Nc + ((Pi^2 - 2*z - I*Pi*(-6 - 2*z + z^2))*PolyLog[2, -z])/2 - PolyLog[2, -z]^2/2 + (-3 - (2*I)*Pi)*PolyLog[3, -z] + 
 Log[z]*(((-18 + Pi^2*(-2 + z))*z)/12 + ((-6 - 2*z + z^2)*Log[1 + z]^2)/4 - Log[1 + z]^3/6 + Log[1 + z]*((Pi^2 - 3*z)/6 - PolyLog[2, -z]) + ((-6 - 2*z + z^2)*PolyLog[2, -z])/2 + 2*PolyLog[3, -z] - 2*PolyLog[3, z/(1 + z)]) + (-9 + (2*I)*Pi - 3*z + (3*z^2)/2)*PolyLog[3, z/(1 + z)] - 15*PolyLog[4, -z] - 
 3*PolyLog[4, z/(1 + z)] + 7*PolyLog[2, 2, -z] + Log[1 + z]*((3 + I*Pi + z - z^2/2)*PolyLog[2, -z] + 6*PolyLog[3, -z] - 2*PolyLog[3, z/(1 + z)] + ((-36*I)*Pi^3 + (108*I)*Pi*z + Pi^2*(249 + 36*z - 18*z^2) + 4*(-323 + 81*z - 108*Zeta[3]))/216) + 
 Nc^2*((Pi*(13*I + Pi)*Log[1 + z]^2)/12 + (13/36 - (I/2)*Pi)*Log[1 + z]^3 + Log[1 + z]^4/24 + ((-3 + (4*I)*Pi + 3*Pi^2)*PolyLog[2, -z])/6 + PolyLog[2, -z]^2/2 - (5*PolyLog[3, -z])/6 + 
   Log[z]*((-13*Log[1 + z]^2)/12 + Log[1 + z]^3/2 - (2*PolyLog[2, -z])/3 + Log[1 + z]*((-3 + Pi^2)/6 + PolyLog[2, -z]) - 4*PolyLog[3, z/(1 + z)]) + (-13/6 + (4*I)*Pi)*PolyLog[3, z/(1 + z)] - 11*PolyLog[4, -z] + PolyLog[4, z/(1 + z)] + 5*PolyLog[2, 2, -z] + 
   (-99*Pi^4 - 15*Pi^2*(-335 + 72*z) - 10*(4568 + 621*z + 81*z^2 - 10890*Zeta[3]))/6480 + Log[1 + z]*(-193/27 + (I/2)*Pi + (9*Pi^2)/8 - (I/6)*Pi^3 - I*Pi*PolyLog[2, -z] + 5*PolyLog[3, -z] - 4*Zeta[3])) + (z*(-4 + (18*I)*Pi - Pi^2 - I*Pi^3*(-2 + z) + 36*Zeta[3] - 3*z*(1 + 6*Zeta[3])))/12 + 
 Nc*Nf*((19/27 - Pi^2/4)*Log[1 + z] - (I/3)*Pi*Log[1 + z]^2 - Log[1 + z]^3/9 + Log[z]*(Log[1 + z]^2/3 + (2*PolyLog[2, -z])/3) - ((2*I)/3)*Pi*PolyLog[2, -z] - (2*PolyLog[3, -z])/3 + (2*PolyLog[3, z/(1 + z)])/3 - (5*(-52 + 15*Pi^2 - 108*z + 396*Zeta[3]))/648) + 
 ((-1/4*I)*Pi*(-3 - 2*z + z^2)*Log[1 + z]^2 + ((3 + (8*I)*Pi + 6*z - 3*z^2)*Log[1 + z]^3)/12 + Log[1 + z]^4/6 + (1/2 - z - (I/2)*Pi*(-2 + z)*z)*PolyLog[2, -z] - PolyLog[2, -z]^2 + (-3/2 - (2*I)*Pi)*PolyLog[3, -z] + ((-2*I)*Pi + (3*(-1 - 2*z + z^2))/2)*PolyLog[3, z/(1 + z)] + 
   Log[z]*(((-18 + Pi^2*(-2 + z))*z)/12 + ((-3 - 2*z + z^2)*Log[1 + z]^2)/4 - (2*Log[1 + z]^3)/3 + Log[1 + z]*((1 - z)/2 - 2*PolyLog[2, -z]) + ((-2 + z)*z*PolyLog[2, -z])/2 + 2*PolyLog[3, -z] + 2*PolyLog[3, z/(1 + z)]) - 4*PolyLog[4, -z] - 4*PolyLog[4, z/(1 + z)] + 2*PolyLog[2, 2, -z] + 
   (z*((36*I)*Pi + 2*Pi^2 - (2*I)*Pi^3*(-2 + z) - 3*(3 + z - 24*Zeta[3] + 12*z*Zeta[3])))/24 + Log[1 + z]*(((2*I)*Pi + z - z^2/2)*PolyLog[2, -z] + PolyLog[3, -z] - 2*PolyLog[3, z/(1 + z)] + ((6*I)*Pi*(-1 + z) - Pi^2*(3 - 2*z + z^2) + 6*(3 + 3*z + 4*Zeta[3]))/12))/Nc^2;
Deltar["qg"]["+","++"][2][z_] := Deltar["qg"]["-","--"][2][z];

Deltar["qg"]["-","-+"][2][z_] := (-1/6*I)*Pi^3*Log[1 + z] + Log[1 + z]^3/2 + (5*Log[1 + z]^4)/24 + (Nf*((28*Log[1 + z])/27 - (Pi^2*Log[1 + z])/36))/Nc + Pi^2*((11*Log[1 + z])/72 + (Log[z]*Log[1 + z])/6 + Log[1 + z]^2/12 + PolyLog[2, -z]/2) - PolyLog[2, -z]^2/2 + 3*PolyLog[3, -z] + 
 Log[z]*((-3*z)/(2*(1 + z)) - (3*Log[1 + z]^2)/2 - Log[1 + z]^3/6 - 3*PolyLog[2, -z] - Log[1 + z]*PolyLog[2, -z] + 2*PolyLog[3, -z] - 2*PolyLog[3, z/(1 + z)]) + 
 Pi*((((3*I)/2)*z)/(1 + z) + ((3*I)/2)*Log[1 + z]^2 + (I/6)*Log[1 + z]^3 + (3*I)*PolyLog[2, -z] + I*Log[1 + z]*PolyLog[2, -z] - (2*I)*PolyLog[3, -z] + (2*I)*PolyLog[3, z/(1 + z)]) - 3*PolyLog[3, z/(1 + z)] - 15*PolyLog[4, -z] - 3*PolyLog[4, z/(1 + z)] + 7*PolyLog[2, 2, -z] + 
 Nc*Nf*(65/162 + Pi^2*(-25/216 - Log[1 + z]/4) + (19*Log[1 + z])/27 - Log[1 + z]^3/9 + Pi*(((I/3)*z)/(1 + z) - (I/3)*Log[1 + z]^2 - ((2*I)/3)*PolyLog[2, -z]) + Log[z]*(-1/3*z/(1 + z) + Log[1 + z]^2/3 + (2*PolyLog[2, -z])/3) - (2*PolyLog[3, -z])/3 + (2*PolyLog[3, z/(1 + z)])/3 - (55*Zeta[3])/18) + 
 Log[1 + z]*(-323/54 + 6*PolyLog[3, -z] - 2*PolyLog[3, z/(1 + z)] - 2*Zeta[3]) + Nc^2*((-11*Pi^4)/720 + Pi^3*(((-1/12*I)*z*(4 + 3*z))/(1 + z)^2 - (I/6)*Log[1 + z]) + (13*Log[1 + z]^3)/36 + Log[1 + z]^4/24 + 
   Pi^2*((335 + 371*z)/(432*(1 + z)) + Log[z]*((z*(4 + 3*z))/(12*(1 + z)^2) + Log[1 + z]/6) + (9*Log[1 + z])/8 + Log[1 + z]^2/12 + PolyLog[2, -z]/2) - PolyLog[2, -z]/(2*(1 + z)) + PolyLog[2, -z]^2/2 + ((-5 + 14*z + 13*z^2)*PolyLog[3, -z])/(6*(1 + z)^2) + 
   Log[z]*(z/(3*(1 + z)) - (13*Log[1 + z]^2)/12 + Log[1 + z]^3/2 - ((4 + 20*z + 13*z^2)*PolyLog[2, -z])/(6*(1 + z)^2) + Log[1 + z]*(-1/2*1/(1 + z) + PolyLog[2, -z]) - 4*PolyLog[3, z/(1 + z)]) + 
   Pi*(((-1/3*I)*z)/(1 + z) + ((13*I)/12)*Log[1 + z]^2 - (I/2)*Log[1 + z]^3 + Log[1 + z]*((I/2)/(1 + z) - I*PolyLog[2, -z]) + ((I/6)*(4 + 20*z + 13*z^2)*PolyLog[2, -z])/(1 + z)^2 + (4*I)*PolyLog[3, z/(1 + z)]) - (13*PolyLog[3, z/(1 + z)])/6 - 11*PolyLog[4, -z] + PolyLog[4, z/(1 + z)] + 
   (-571 + 405*PolyLog[2, 2, -z])/81 + Log[1 + z]*(-193/27 + 5*PolyLog[3, -z] - 4*Zeta[3]) + ((605 + 1066*z + 497*z^2)*Zeta[3])/(36*(1 + z)^2)) + 
 (((-1/12*I)*Pi^3*z*(2 + 3*z))/(1 + z)^2 + Pi^2*(-1/12*z/(1 + z) + (z*(2 + 3*z)*Log[z])/(12*(1 + z)^2) - Log[1 + z]/4) + Log[1 + z]^3/4 + Log[1 + z]^4/6 + PolyLog[2, -z]/(2*(1 + z)) - PolyLog[2, -z]^2 + ((-3 - 2*z + 3*z^2)*PolyLog[3, -z])/(2*(1 + z)^2) + 
   Pi*((((3*I)/2)*z)/(1 + z) + ((3*I)/4)*Log[1 + z]^2 + ((2*I)/3)*Log[1 + z]^3 + Log[1 + z]*((-1/2*I)/(1 + z) + (2*I)*PolyLog[2, -z]) + ((I/2)*z*(2 + 3*z)*PolyLog[2, -z])/(1 + z)^2 - (2*I)*PolyLog[3, -z] - (2*I)*PolyLog[3, z/(1 + z)]) - (3*PolyLog[3, z/(1 + z)])/2 + 
   Log[z]*((-3*z)/(2*(1 + z)) - (3*Log[1 + z]^2)/4 - (2*Log[1 + z]^3)/3 + Log[1 + z]*(1/(2*(1 + z)) - 2*PolyLog[2, -z]) - (z*(2 + 3*z)*PolyLog[2, -z])/(2*(1 + z)^2) + 2*PolyLog[3, -z] + 2*PolyLog[3, z/(1 + z)]) - 4*PolyLog[4, -z] - 4*PolyLog[4, z/(1 + z)] + 2*PolyLog[2, 2, -z] - 
   (z*(2 + 3*z)*Zeta[3])/(1 + z)^2 + Log[1 + z]*(3/2 + PolyLog[3, -z] - 2*PolyLog[3, z/(1 + z)] + 2*Zeta[3]))/Nc^2;
Deltar["qg"]["+","+-"][2][z_] := Deltar["qg"]["-","-+"][2][z];


==> anc/r_qq.m <==
(*
   "Two-Loop Spacelike Splitting Amplitudes in Full-Color QCD"
   Authors: Federico Buccioni, Hanyu Fang and Kai Yan
*)

(*
  NOTATION:

  r["qq"]["lA","lalb"][n_] with
    
  lA : helicity of g (incoming)
  la : helicity of q (incoming)
  lb : helicity of q (outgoing)
  n  : loop order (1,2);

*)

c[ep] = Exp[ep EulerGamma] Gamma[1 + ep] Gamma[1 - ep]^2/(Gamma[1 - 2 ep]);
c[2*ep] = c[ep] /. ep->2*ep;

(* one loop  *)
(*---------------------------------------------*)
r["qq"]["+","++"][1][z_,ep_] := (c[ep] (mu2/-s[a, b])^ep (Nc/ep^2 (1 -Gamma[1 - ep] Gamma[1 + ep] Exp[-I Pi ep] z^ep (1 + z)^-ep + Sum[2 ep^(2 m - 1) PolyLog[2 m - 1, (1 + z)/z], {m, 1, 20}]) + Nc ((13 - 8 ep)/(2 ep (3 - 2 ep) (1 - 2 ep))) +  
   1/Nc ((2 - ep + 2 ep^2)/(2 ep^2 (1 - 2 ep))) - 2 Nf ((1 - ep)/(ep (3 - 2 ep) (1 - 2 ep)))) - b0/(2 ep));
r["qq"]["-","--"][1][z_,ep_] := r["qq"]["+","++"][1][z,ep];
r["qq"]["-","++"][1][z_,ep_] := r["qq"]["+","++"][1][z,ep];
r["qq"]["+","--"][1][z_,ep_] := r["qq"]["-","++"][1][z,ep];

(* two loops  *)
(*---------------------------------------------*)
r["qq"]["+","++"][2][z_,ep_] := Deltar["qq"]["+","++"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hqq*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["qq"]["+","++"][1][z, ep])/ep + (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["qq"]["+","++"][1][z, 2*ep]))/c[2*ep]);
r["qq"]["-","--"][2][z_,ep_] := r["qq"]["+","++"][2][z,ep];

r["qq"]["-","++"][2][z_,ep_] := Deltar["qq"]["-","++"][2][z] + (-1/4*b0^2/ep^2 - b1/(4*ep) + (Hqq*c[ep]*Exp[(2*I)*ep*Pi]*(-(mu2/s[a, b]))^(2*ep))/(4*ep*z^(2*ep)*(1 + z)^(2*ep)) - (b0*r["qq"]["-","++"][1][z, ep])/ep + (c[ep]*(b0/ep + gK[2]/4)*(b0/(4*ep) + r["qq"]["-","++"][1][z, 2*ep]))/c[2*ep]);
r["qq"]["+","--"][2][z_,ep_] := r["qq"]["-","++"][2][z,ep];

(* two-loop finite remainders *)
(*---------------------------------------------*)
Deltar["qq"]["+","++"][2][z_] := -11389/648 + (I/24)*Pi^3 + (53*Pi^4)/720 + Nf^2*(-2 + ((20*I)/27)*Pi - Pi^2/54 - (20*Log[z])/27 - (20*Log[1 + z])/27) + (Pi^2*Log[1 + z]^2)/12 + ((I/3)*Pi + (1 - 2*z)/(6*z^2))*Log[1 + z]^3 - Log[1 + z]^4/8 + Pi^2*(41/72 - 1/(6*z) + PolyLog[2, -z]/6) + PolyLog[2, -z]/(2*z) - PolyLog[2, -z]^2 +  ((-1 + 2*z)*PolyLog[3, -z])/z^2 + Pi*((41*I)/27 - I*PolyLog[3, -z] - (3*I)*PolyLog[3, z/(1 + z)]) + ((-1 + 2*z)*PolyLog[3, z/(1 + z)])/z^2 + 10*PolyLog[4, -z] + 5*PolyLog[4, z/(1 + z)] - 5*PolyLog[2, 2, -z] + 
 Log[z]*(-41/27 - Pi^2/24 - Log[1 + z]^3/3 - Log[1 + z]*PolyLog[2, -z] + PolyLog[3, -z] + 3*PolyLog[3, z/(1 + z)] - 4*Zeta[3]) + Nc*Nf*(1717/216 - ((5*I)/2)*Pi + (31*Pi^2)/216 - (I/36)*Pi^3 + (5/2 + Pi^2/36)*Log[z] + (5/2 + Pi^2/36)*Log[1 + z] - (10*Zeta[3])/3) + 
 (Nf*(5221/648 - ((79*I)/54)*Pi - (7*Pi^2)/36 + (I/12)*Pi^3 + (79/54 - Pi^2/12)*Log[z] + (79/54 - Pi^2/12)*Log[1 + z] - (53*Zeta[3])/18))/Nc + (-641/36 + (4*I)*Pi)*Zeta[3] + 
 Log[1 + z]*(-41/27 - (Pi^2*(-4 + 8*z + z^2))/(24*z^2) + I*Pi*PolyLog[2, -z] + ((1 - 2*z)*PolyLog[2, -z])/(2*z^2) - 6*PolyLog[3, -z] + 2*PolyLog[3, z/(1 + z)] + 2*Zeta[3]) + 
 (-1/32 + ((3*I)/8)*Pi + (29*Pi^2)/24 - (I/2)*Pi^3 - (11*Pi^4)/180 + Log[z]*(-3/8 + Pi^2/2 - 6*Zeta[3]) + Log[1 + z]*(-3/8 + Pi^2/2 - 6*Zeta[3]) + (-15/2 + (6*I)*Pi)*Zeta[3])/Nc^2 + 
 Nc^2*(-14233/864 + ((11*I)/72)*Pi^3 + (43*Pi^4)/360 + (Pi^2*Log[1 + z]^2)/12 + ((I/3)*Pi + (1 + 4*z)/(6*z^2))*Log[1 + z]^3 - Log[1 + z]^4/8 + Pi^2*(-43/144 - 1/(6*z) + PolyLog[2, -z]/6) + PolyLog[2, -z]/(2*z) - PolyLog[2, -z]^2 - ((1 + 4*z)*PolyLog[3, -z])/z^2 + 
   Pi*((-121*I)/216 - I*PolyLog[3, -z] - (3*I)*PolyLog[3, z/(1 + z)]) - ((1 + 4*z)*PolyLog[3, z/(1 + z)])/z^2 + 10*PolyLog[4, -z] + 5*PolyLog[4, z/(1 + z)] - 5*PolyLog[2, 2, -z] + (-13/6 - (2*I)*Pi)*Zeta[3] + 
   Log[z]*(121/216 - (11*Pi^2)/72 - Log[1 + z]^3/3 - Log[1 + z]*PolyLog[2, -z] + PolyLog[3, -z] + 3*PolyLog[3, z/(1 + z)] + 2*Zeta[3]) + Log[1 + z]*(121/216 + (Pi^2*(12 + 48*z - 11*z^2))/(72*z^2) + I*Pi*PolyLog[2, -z] + ((1 + 4*z)*PolyLog[2, -z])/(2*z^2) - 6*PolyLog[3, -z] + 2*PolyLog[3, z/(1 + z)] + 
     8*Zeta[3]));

Deltar["qq"]["-","--"][2][z_] := Deltar["qq"]["+","++"][2][z];

Deltar["qq"]["-","++"][2][z_] := Deltar["qq"]["+","++"][2][z] + (Pi*(-Pi + Pi*z - (3*I)*z^2 + 2*Pi*z^2)*Log[1 + z])/(6*z^2*(1 + z)) + 
 ((-1 + 2*z)*Log[1 + z]^3)/(6*z^2) + 
 Log[z]*((Pi^2*(3 + 2*z))/(12*(1 + z)^2) + Log[1 + z]/(2*(1 + z))) + 
 (((I/2)*(I + I*z + 3*Pi*z + 2*Pi*z^2))/(z*(1 + z)^2) - 
   ((3 + 2*z)*Log[z])/(2*(1 + z)^2) + ((-1 + 2*z)*Log[1 + z])/(2*z^2))*
  PolyLog[2, -z] + PolyLog[3, -z]/(z^2*(1 + z)^2) - 
 ((-1 + 2*z)*PolyLog[3, z/(1 + z)])/z^2 + 
 (2*Pi^2 + 5*Pi^2*z - (3*I)*Pi^3*z + 3*Pi^2*z^2 - (2*I)*Pi^3*z^2 - 
   36*z*Zeta[3] - 24*z^2*Zeta[3])/(12*z*(1 + z)^2) + 
 Nc^2*(-1/6*(Pi*(Pi + 5*Pi*z + (3*I)*z^2 + 4*Pi*z^2)*Log[1 + z])/
     (z^2*(1 + z)) - ((1 + 4*z)*Log[1 + z]^3)/(6*z^2) + 
   Log[z]*(-1/12*(Pi^2*(3 + 4*z))/(1 + z)^2 + Log[1 + z]/(2*(1 + z))) + 
   (((-1/2*I)*(-I - I*z + 3*Pi*z + 4*Pi*z^2))/(z*(1 + z)^2) + 
     ((3 + 4*z)*Log[z])/(2*(1 + z)^2) - ((1 + 4*z)*Log[1 + z])/(2*z^2))*
    PolyLog[2, -z] + ((1 + 6*z + 6*z^2)*PolyLog[3, -z])/(z^2*(1 + z)^2) + 
   ((1 + 4*z)*PolyLog[3, z/(1 + z)])/z^2 + 
   (2*Pi^2 + 5*Pi^2*z + (3*I)*Pi^3*z + 3*Pi^2*z^2 + (4*I)*Pi^3*z^2 + 
     36*z*Zeta[3] + 48*z^2*Zeta[3])/(12*z*(1 + z)^2));
Deltar["qq"]["+","--"][2][z_] := Deltar["qq"]["-","++"][2][z];

